Responsivity and Stability of Nonlinear Exceptional Point Lasers with Saturable Gain and Loss

The responsivity of perturbation sensing can be effectively enhanced by using higher-order exceptional points (HOEPs) due to their nonlinear response to frequency perturbations. However, experimental realization can be difficult due to the stringent parameter conditions associated with these points. In this work, we study an EP laser composed of two coupled nonlinear resonators that uses nonlinearity to simplify these tuning requirements. This system demonstrates a distinct cube-root response in the steady-state lasing frequency, with a constant of proportionality that depends on the distribution of linear and saturable gain and loss. This design freedom enables several orders of magnitude higher responsivity than systems with a single nonlinear resonator, which have been previously explored. Maximizing responsivity also improves the robustness of sensing performance against parametric errors. These features are derived from coupled mode theory and further supported by steady-state ab initio laser theory (SALT) results at several nonlinear EPs. Through linear stability analysis, we also identify regions of instability within the class-A regime that arise due to mode competition, which can be induced by asymmetric passive losses. In the class-B regime, we show that the interplay between gain dynamics and detuning can lead to restabilization at slow relaxation rates or higher inter-resonator coupling rates. This regime could be used to increase the maximum achievable responsivity of the system.

==> cleanup_unused_pdfs.sh <==
#!/bin/bash

# List of .tex files to process
tex_files=("maintext.tex" "sm.tex")

# Temporary file to store the list of referenced PDF files
referenced_files="referenced_pdfs.txt"
> "$referenced_files" # Clear the file if it exists

# Extract all referenced .pdf files from the .tex files
for tex_file in "${tex_files[@]}"; do
    if [ -f "$tex_file" ]; then
        echo "Extracting references from $tex_file..."
        # Match all \includegraphics commands and extract file names
        grep -oE '\\includegraphics(\[[^]]*\])?\{[^}]+\.pdf\}' "$tex_file" | \
        sed -E 's/\\includegraphics(\[[^]]*\])?\{//; s/\}//' >> "$referenced_files"
    else
        echo "File $tex_file not found. Skipping."
    fi
done

# Remove duplicates from the list and ensure correct formatting
sort -u "$referenced_files" -o "$referenced_files"

# Get a list of all .pdf files in the current directory
all_pdfs=(*.pdf)

# Loop through all .pdf files and check if they are referenced
for pdf in "${all_pdfs[@]}"; do
    # Check if the current PDF is in the list of referenced files
    if ! grep -Fxq "$pdf" "$referenced_files"; then
        echo "Deleting unused file: $pdf"
        rm "$pdf"
    else
        echo "Keeping referenced file: $pdf"
    fi
done

# Clean up the temporary file
rm "$referenced_files"

echo "Cleanup complete."


==> replace_eps_with_pdf.sh <==
#!/bin/bash

# List of files to update
files=("maintext.tex" "sm.tex")

# Loop through each file and replace .eps with .pdf
for file in "${files[@]}"; do
    if [ -f "$file" ]; then
        echo "Processing $file..."
        # Use sed to replace .eps with .pdf
        sed -i 's/\.eps/\.pdf/g' "$file"
        echo "Replaced .eps with .pdf in $file"
    else
        echo "File $file not found. Skipping."
    fi
done

echo "All files processed."

